AequeVox: Automated Fairness Testing of Speech Recognition Systems

Automatic Speech Recognition (ASR) systems have become ubiquitous. They can be found in a variety of form factors and are increasingly important in our daily lives. As such, ensuring that these systems are equitable to different subgroups of the population is crucial. In this paper, we introduce, AequeVox, an automated testing framework for evaluating the fairness of ASR systems. AequeVox simulates different environments to assess the effectiveness of ASR systems for different populations. In addition, we investigate whether the chosen simulations are comprehensible to humans. We further propose a fault localization technique capable of identifying words that are not robust to these varying environments. Both components of AequeVox are able to operate in the absence of ground truth data. We evaluated AequeVox on speech from four different datasets using three different commercial ASRs. Our experiments reveal that non-native English, female and Nigerian English speakers generate 109%, 528.5% and 156.9% more errors, on average than native English, male and UK Midlands speakers, respectively. Our user study also reveals that 82.9% of the simulations (employed through speech transformations) had a comprehensibility rating above seven (out of ten), with the lowest rating being 6.78. This further validates the fairness violations discovered by AequeVox. Finally, we show that the non-robust words, as predicted by the fault localization technique embodied in AequeVox, show 223.8% more errors than the predicted robust words across all ASRs.

==> FASE 2021/figs/Graphs-Transformation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import random \n",
    "import copy "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sample = 1000\n",
    "Fs = sample\n",
    "\n",
    "DPI_VAL = None\n",
    "\n",
    "ORIGINAL_COLOR = 'b'\n",
    "TRANSFORMED_COLOR = 'r'\n",
    "ZERO_COLOR = 'k'\n",
    "\n",
    "\n",
    "ORIGINAL_WAVE_LABEL = \"Original Wave\"\n",
    "TRANSFORMED_WAVE_LABEL = \"Transformed Wave\"\n",
    "\n",
    "\n",
    "x = np.arange(sample)\n",
    "f = x/100\n",
    "y = np.sin(2 * np.pi * f * x / Fs)/2\n",
    "\n",
    "def no_ticks():\n",
    "    plt.tick_params(\n",
    "        axis='x',         \n",
    "        which='both',     \n",
    "        bottom=False,     \n",
    "        labelbottom=False)\n",
    "\n",
    "    plt.tick_params(\n",
    "        axis='y',        \n",
    "        which='both',    \n",
    "        left=False, \n",
    "        labelleft=False) \n",
    "\n",
    "LIMIT = 3\n",
    "no_ticks()\n",
    "plt.ylim(top=1 * LIMIT, bottom=-1 * LIMIT)\n",
    "plt.plot(x, y, color=ORIGINAL_COLOR)\n",
    "plt.axhline(y=0, color=ZERO_COLOR, linestyle='--')\n",
    "\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.title(\"Original Sound Wave\")\n",
    "# plt.legend()\n",
    "plt.tight_layout()\n",
    "plt.savefig('original.png', format='png', dpi=DPI_VAL, bbox='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Uniform noise addition\n",
    "NOISE_RANGE = 0.1\n",
    "no_ticks()\n",
    "SHIFT_GRAPH = LIMIT/2\n",
    "plt.ylim(top=1 * LIMIT, bottom=-1 * LIMIT)\n",
    "y_transform = copy.deepcopy(y)\n",
    "y_transform = [elem + np.random.normal(loc=0, scale=NOISE_RANGE) for elem in y_transform]# add noise\n",
    "# y_transform = [elem + random.uniform(NOISE_RANGE*-1, NOISE_RANGE) for elem in y_transform]# add noise\n",
    "\n",
    "y_transform = np.array(y_transform)\n",
    "\n",
    "\n",
    "plt.axhline(y=SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=-SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=0, linestyle='-', color=ZERO_COLOR)\n",
    "\n",
    "plt.plot(x, y + SHIFT_GRAPH, color=ORIGINAL_COLOR, label=ORIGINAL_WAVE_LABEL)\n",
    "plt.plot(x, y_transform - SHIFT_GRAPH, color=TRANSFORMED_COLOR, label=TRANSFORMED_WAVE_LABEL)\n",
    "\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.title(\"Uniform noise addition\")\n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "plt.savefig('uniform.png', format='png', dpi=DPI_VAL, bbox='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Drop/Frame\n",
    "y_transform = copy.deepcopy(y)\n",
    "SHIFT_GRAPH = LIMIT/2\n",
    "plt.ylim(top=1 * LIMIT, bottom=-1 * LIMIT)\n",
    "no_ticks()\n",
    "NUM_CLIPS = 5\n",
    "START_VAL = 20\n",
    "CLIP_RANGE = 40\n",
    "for i in range(NUM_CLIPS):\n",
    "    min_val = sample/NUM_CLIPS * i + START_VAL\n",
    "    max_val = min_val + CLIP_RANGE\n",
    "    for i in range(int(min_val), int(max_val)):\n",
    "        y_transform[i] = 0\n",
    "        \n",
    "plt.axhline(y=SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=-SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=0, linestyle='-', color=ZERO_COLOR)\n",
    "# plt.plot(x, y- SHIFT_GRAPH, color=TRANSFORMED_COLOR, linestyle=\"--\")\n",
    "\n",
    "plt.plot(x, y + SHIFT_GRAPH, color=ORIGINAL_COLOR, label=ORIGINAL_WAVE_LABEL)\n",
    "plt.plot(x, y_transform - SHIFT_GRAPH, color=TRANSFORMED_COLOR, label=TRANSFORMED_WAVE_LABEL)\n",
    "\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.title(\"Frame Drop\")\n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "plt.savefig('dropframe.png', format='png', dpi=DPI_VAL, bbox='tight')\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Scaling\n",
    "SCALING_FACTOR = 0.8\n",
    "y_transform = 0.5*np.sin(2 * np.pi * SCALING_FACTOR * f * x / Fs)\n",
    "SHIFT_GRAPH = LIMIT/2\n",
    "\n",
    "plt.ylim(top=1 * LIMIT, bottom=-1 * LIMIT)\n",
    "no_ticks()\n",
    "\n",
    "x_transform = np.arange(sample/SCALING_FACTOR, step=1/SCALING_FACTOR)\n",
    "# print(x_transform)\n",
    "\n",
    "\n",
    "plt.axhline(y=SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=-SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=0, linestyle='-', color=ZERO_COLOR)\n",
    "\n",
    "# plt.plot(x, y + SHIFT_GRAPH , color=ORIGINAL_COLOR)\n",
    "# plt.plot(x_transform, y_transform - SHIFT_GRAPH, color=TRANSFORMED_COLOR)\n",
    "\n",
    "plt.plot(x, y + SHIFT_GRAPH, color=ORIGINAL_COLOR, label=ORIGINAL_WAVE_LABEL)\n",
    "plt.plot(x_transform, y_transform - SHIFT_GRAPH, color=TRANSFORMED_COLOR, label=TRANSFORMED_WAVE_LABEL)\n",
    "\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.title(\"Frequency Scaling\")\n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "# plt.savefig('frequency.png', format='png', dpi=DPI_VAL, bbox='tight')\n",
    "plt.show()\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Scaling\n",
    "SCALING_FACTOR = 0.8\n",
    "y_transform = 0.5*np.sin(2 * np.pi * 0.8 * SCALING_FACTOR * f * x / Fs)\n",
    "SHIFT_GRAPH = LIMIT/2\n",
    "\n",
    "plt.ylim(top=1 * LIMIT, bottom=-1 * LIMIT)\n",
    "no_ticks()\n",
    "\n",
    "# x_transform = np.arange(sample/SCALING_FACTOR)\n",
    "# print(x_transform)\n",
    "\n",
    "plt.axhline(y=SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=-SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=0, linestyle='-', color=ZERO_COLOR)\n",
    "\n",
    "# plt.plot(x, y + SHIFT_GRAPH , color=ORIGINAL_COLOR)\n",
    "# plt.plot(x_transform, y_transform - SHIFT_GRAPH, color=TRANSFORMED_COLOR)\n",
    "\n",
    "plt.plot(x, y + SHIFT_GRAPH, color=ORIGINAL_COLOR, label=ORIGINAL_WAVE_LABEL)\n",
    "plt.plot(x, y_transform - SHIFT_GRAPH, color=TRANSFORMED_COLOR, label=TRANSFORMED_WAVE_LABEL)\n",
    "\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.title(\"Frequency Scaling\")\n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "# plt.savefig('frequency.png', format='png', dpi=DPI_VAL, bbox='tight')\n",
    "plt.show()\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Amplitude Modification\n",
    "AMP_SCALE_FACTOR = 0.5\n",
    "y_transform = AMP_SCALE_FACTOR*copy.deepcopy(y)\n",
    "\n",
    "\n",
    "\n",
    "SHIFT_GRAPH = LIMIT/2\n",
    "plt.ylim(top=1 * LIMIT, bottom=-1 * LIMIT)\n",
    "no_ticks()\n",
    "\n",
    "plt.axhline(y=SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=-SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=0, linestyle='-', color=ZERO_COLOR)\n",
    "\n",
    "plt.plot(x, y + SHIFT_GRAPH, color=ORIGINAL_COLOR, label=ORIGINAL_WAVE_LABEL)\n",
    "plt.plot(x, y_transform - SHIFT_GRAPH, color=TRANSFORMED_COLOR, label=TRANSFORMED_WAVE_LABEL)\n",
    "\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.title(\"Amplitude Modification\")\n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "plt.savefig('amplitude.png', format='png', dpi=DPI_VAL, bbox='tight')\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# #Clipping\n",
    "CIPPING_VAL = 0.25\n",
    "y_transform = [min(CIPPING_VAL, elem) for elem in y]\n",
    "y_transform = [max(-1*CIPPING_VAL, elem) for elem in y_transform]\n",
    "y_transform = np.array(y_transform)\n",
    "\n",
    "SHIFT_GRAPH = LIMIT/2\n",
    "plt.ylim(top=1 * LIMIT, bottom=-1 * LIMIT)\n",
    "no_ticks()\n",
    "\n",
    "plt.axhline(y=SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=-SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=0, linestyle='-', color=ZERO_COLOR)\n",
    "\n",
    "# plt.plot(x, y - SHIFT_GRAPH, color=TRANSFORMED_COLOR, linestyle='--')\n",
    "plt.axhline(y=-SHIFT_GRAPH+CIPPING_VAL, color=TRANSFORMED_COLOR, linestyle='--')\n",
    "plt.axhline(y=-SHIFT_GRAPH-CIPPING_VAL, color=TRANSFORMED_COLOR, linestyle='--')\n",
    "\n",
    "\n",
    "plt.plot(x, y + SHIFT_GRAPH, color=ORIGINAL_COLOR, label=ORIGINAL_WAVE_LABEL)\n",
    "plt.plot(x, y_transform - SHIFT_GRAPH, color=TRANSFORMED_COLOR, label=TRANSFORMED_WAVE_LABEL)\n",
    "\n",
    "# plt.plot(x, y_transform - SHIFT_GRAPH, color=TRANSFORMED_COLOR)\n",
    "\n",
    "# plt.plot(x, y + SHIFT_GRAPH , color=ORIGINAL_COLOR)\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.title(\"Clipping\")\n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "plt.savefig('clipping.png', format='png', dpi=DPI_VAL, bbox='tight')\n",
    "plt.show()\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "# #High pass\n",
    "# y_transform = y\n",
    "# for i in range(0,400):\n",
    "#     y_transform[i] = 0\n",
    "\n",
    "#Low pass\n",
    "# y_transform = y\n",
    "# for i in range(700,1000):\n",
    "#     y_transform[i] = 0\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#High pass\n",
    "y_transform = copy.deepcopy(y)\n",
    "for i in range(0,500):\n",
    "    y_transform[i] = 0\n",
    "    \n",
    "SHIFT_GRAPH = LIMIT/2\n",
    "plt.ylim(top=1 * LIMIT, bottom=-1 * LIMIT)\n",
    "no_ticks()\n",
    "\n",
    "plt.axhline(y=SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=-SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=0, linestyle='-', color=ZERO_COLOR)\n",
    "\n",
    "plt.plot(x, y + SHIFT_GRAPH, color=ORIGINAL_COLOR, label=ORIGINAL_WAVE_LABEL)\n",
    "plt.plot(x, y_transform - SHIFT_GRAPH, color=TRANSFORMED_COLOR, label=TRANSFORMED_WAVE_LABEL)\n",
    "\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.title(\"High Pass Filter\")\n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "plt.savefig('highpass.png', format='png', dpi=DPI_VAL, bbox='tight')\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Low pass\n",
    "y_transform = copy.deepcopy(y)\n",
    "for i in range(600,1000):\n",
    "    y_transform[i] = 0\n",
    "    \n",
    "SHIFT_GRAPH = LIMIT/2\n",
    "plt.ylim(top=1 * LIMIT, bottom=-1 * LIMIT)\n",
    "no_ticks()\n",
    "\n",
    "plt.axhline(y=SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=-SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=0, linestyle='-', color=ZERO_COLOR)\n",
    "\n",
    "plt.plot(x, y + SHIFT_GRAPH, color=ORIGINAL_COLOR, label=ORIGINAL_WAVE_LABEL)\n",
    "plt.plot(x, y_transform - SHIFT_GRAPH, color=TRANSFORMED_COLOR, label=TRANSFORMED_WAVE_LABEL)\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.title(\"Low Pass Filter\")\n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "plt.savefig('lowpass.png', format='png', dpi=DPI_VAL, bbox='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figs/.ipynb_checkpoints/Graphs-Transformation-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import random \n",
    "import copy "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sample = 1000\n",
    "Fs = sample\n",
    "\n",
    "ORIGINAL_COLOR = 'b'\n",
    "TRANSFORMED_COLOR = 'r'\n",
    "ZERO_COLOR = 'k'\n",
    "\n",
    "\n",
    "ORIGINAL_WAVE_LABEL = \"Original Wave\"\n",
    "TRANSFORMED_WAVE_LABEL = \"Transformed Wave\"\n",
    "\n",
    "\n",
    "x = np.arange(sample)\n",
    "f = x/100\n",
    "y = 0.5*np.sin(2 * np.pi * f * x / Fs)\n",
    "\n",
    "def no_ticks():\n",
    "    plt.tick_params(\n",
    "        axis='x',         \n",
    "        which='both',     \n",
    "        bottom=False,     \n",
    "        labelbottom=False)\n",
    "\n",
    "    plt.tick_params(\n",
    "        axis='y',        \n",
    "        which='both',    \n",
    "        left=False, \n",
    "        labelleft=False) \n",
    "\n",
    "LIMIT = 3\n",
    "no_ticks()\n",
    "plt.ylim(top=1 * LIMIT, bottom=-1 * LIMIT)\n",
    "plt.plot(x, y, color=ORIGINAL_COLOR)\n",
    "plt.axhline(y=0, color=ZERO_COLOR, linestyle='--')\n",
    "\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.title(\"Original Sound Wave\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Uniform noise addition\n",
    "NOISE_RANGE = 0.2\n",
    "no_ticks()\n",
    "SHIFT_GRAPH = LIMIT/2\n",
    "plt.ylim(top=1 * LIMIT, bottom=-1 * LIMIT)\n",
    "y_transform = copy.deepcopy(y)\n",
    "y_transform = [elem + random.uniform(-1*NOISE_RANGE, NOISE_RANGE) for elem in y_transform]# add noise\n",
    "y_transform = np.array(y_transform)\n",
    "\n",
    "\n",
    "plt.axhline(y=SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=-SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=0, linestyle='-', color=ZERO_COLOR)\n",
    "\n",
    "plt.plot(x, y + SHIFT_GRAPH, color=ORIGINAL_COLOR, label=ORIGINAL_WAVE_LABEL)\n",
    "plt.plot(x, y_transform - SHIFT_GRAPH, color=TRANSFORMED_COLOR, label=TRANSFORMED_WAVE_LABEL)\n",
    "\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.title(\"Uniform noise addition\")\n",
    "plt.legend()\n",
    "plt.show()\n",
    "plt.savefig('uniform.png', format='png', dpi='figure')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Drop/Frame\n",
    "y_transform = copy.deepcopy(y)\n",
    "SHIFT_GRAPH = LIMIT/2\n",
    "plt.ylim(top=1 * LIMIT, bottom=-1 * LIMIT)\n",
    "no_ticks()\n",
    "NUM_CLIPS = 5\n",
    "START_VAL = 20\n",
    "CLIP_RANGE = 40\n",
    "for i in range(NUM_CLIPS):\n",
    "    min_val = sample/NUM_CLIPS * i + START_VAL\n",
    "    max_val = min_val + CLIP_RANGE\n",
    "    for i in range(int(min_val), int(max_val)):\n",
    "        y_transform[i] = 0\n",
    "        \n",
    "plt.axhline(y=SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=-SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=0, linestyle='-', color=ZERO_COLOR)\n",
    "# plt.plot(x, y- SHIFT_GRAPH, color=TRANSFORMED_COLOR, linestyle=\"--\")\n",
    "\n",
    "plt.plot(x, y + SHIFT_GRAPH, color=ORIGINAL_COLOR, label=ORIGINAL_WAVE_LABEL)\n",
    "plt.plot(x, y_transform - SHIFT_GRAPH, color=TRANSFORMED_COLOR, label=TRANSFORMED_WAVE_LABEL)\n",
    "\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.title(\"Frame Drop\")\n",
    "plt.legend()\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Scaling\n",
    "SCALING_FACTOR = 1.2\n",
    "y_transform = 0.5*np.sin(2 * np.pi * SCALING_FACTOR * f * x / Fs)\n",
    "SHIFT_GRAPH = LIMIT/2\n",
    "\n",
    "plt.ylim(top=1 * LIMIT, bottom=-1 * LIMIT)\n",
    "no_ticks()\n",
    "\n",
    "x_transform = np.arange(sample/SCALING_FACTOR, step=1/SCALING_FACTOR)\n",
    "\n",
    "plt.axhline(y=SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=-SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=0, linestyle='-', color=ZERO_COLOR)\n",
    "\n",
    "# plt.plot(x, y + SHIFT_GRAPH , color=ORIGINAL_COLOR)\n",
    "# plt.plot(x_transform, y_transform - SHIFT_GRAPH, color=TRANSFORMED_COLOR)\n",
    "\n",
    "plt.plot(x, y + SHIFT_GRAPH, color=ORIGINAL_COLOR, label=ORIGINAL_WAVE_LABEL)\n",
    "plt.plot(x_transform, y_transform - SHIFT_GRAPH, color=TRANSFORMED_COLOR, label=TRANSFORMED_WAVE_LABEL)\n",
    "\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.title(\"Scaling\")\n",
    "plt.legend()\n",
    "plt.show()\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Amplitude Modification\n",
    "AMP_SCALE_FACTOR = 0.5\n",
    "y_transform = AMP_SCALE_FACTOR*copy.deepcopy(y)\n",
    "\n",
    "\n",
    "\n",
    "SHIFT_GRAPH = LIMIT/2\n",
    "plt.ylim(top=1 * LIMIT, bottom=-1 * LIMIT)\n",
    "no_ticks()\n",
    "\n",
    "plt.axhline(y=SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=-SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=0, linestyle='-', color=ZERO_COLOR)\n",
    "\n",
    "plt.plot(x, y + SHIFT_GRAPH, color=ORIGINAL_COLOR, label=ORIGINAL_WAVE_LABEL)\n",
    "plt.plot(x, y_transform - SHIFT_GRAPH, color=TRANSFORMED_COLOR, label=TRANSFORMED_WAVE_LABEL)\n",
    "\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.title(\"Amplitude Modification\")\n",
    "plt.legend()\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# #Clipping\n",
    "CIPPING_VAL = 0.25\n",
    "y_transform = [min(CIPPING_VAL, elem) for elem in y]\n",
    "y_transform = [max(-1*CIPPING_VAL, elem) for elem in y_transform]\n",
    "y_transform = np.array(y_transform)\n",
    "\n",
    "SHIFT_GRAPH = LIMIT/2\n",
    "plt.ylim(top=1 * LIMIT, bottom=-1 * LIMIT)\n",
    "no_ticks()\n",
    "\n",
    "plt.axhline(y=SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=-SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=0, linestyle='-', color=ZERO_COLOR)\n",
    "\n",
    "# plt.plot(x, y - SHIFT_GRAPH, color=TRANSFORMED_COLOR, linestyle='--')\n",
    "plt.axhline(y=-SHIFT_GRAPH+CIPPING_VAL, color=TRANSFORMED_COLOR, linestyle='--')\n",
    "plt.axhline(y=-SHIFT_GRAPH-CIPPING_VAL, color=TRANSFORMED_COLOR, linestyle='--')\n",
    "\n",
    "\n",
    "plt.plot(x, y + SHIFT_GRAPH, color=ORIGINAL_COLOR, label=ORIGINAL_WAVE_LABEL)\n",
    "plt.plot(x, y_transform - SHIFT_GRAPH, color=TRANSFORMED_COLOR, label=TRANSFORMED_WAVE_LABEL)\n",
    "\n",
    "# plt.plot(x, y_transform - SHIFT_GRAPH, color=TRANSFORMED_COLOR)\n",
    "\n",
    "# plt.plot(x, y + SHIFT_GRAPH , color=ORIGINAL_COLOR)\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.title(\"Clipping\")\n",
    "plt.legend()\n",
    "plt.show()\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "# #High pass\n",
    "# y_transform = y\n",
    "# for i in range(0,400):\n",
    "#     y_transform[i] = 0\n",
    "\n",
    "#Low pass\n",
    "# y_transform = y\n",
    "# for i in range(700,1000):\n",
    "#     y_transform[i] = 0\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#High pass\n",
    "y_transform = copy.deepcopy(y)\n",
    "for i in range(0,500):\n",
    "    y_transform[i] = 0\n",
    "    \n",
    "SHIFT_GRAPH = LIMIT/2\n",
    "plt.ylim(top=1 * LIMIT, bottom=-1 * LIMIT)\n",
    "no_ticks()\n",
    "\n",
    "plt.axhline(y=SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=-SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=0, linestyle='-', color=ZERO_COLOR)\n",
    "\n",
    "plt.plot(x, y + SHIFT_GRAPH, color=ORIGINAL_COLOR, label=ORIGINAL_WAVE_LABEL)\n",
    "plt.plot(x, y_transform - SHIFT_GRAPH, color=TRANSFORMED_COLOR, label=TRANSFORMED_WAVE_LABEL)\n",
    "\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.title(\"High Pass Filter\")\n",
    "plt.legend()\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAW4AAAEFCAYAAADDkQ0WAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvnQurowAAIABJREFUeJztnXl8TGcXx39PEpIgqCi1BxUEEcROrW/FXq2lS2jaatVSe3daXi3elqItaistrZ2q1lL7lqg1QRKpnaBKaotEZDnvH2du1lnuTGYSw/l+PvOZmbs8z5k79/7uc89znvMoIoIgCILgPLjktwGCIAiCdYhwC4IgOBki3IIgCE6GCLcgCIKTIcItCILgZIhwC4IgOBki3IJgB5RSLZVSMZm+n1dKtc9Pm4RHFxFuIdfkpUgppVorpdKUUvFKqbtKqRil1Gt5UbehflJK3TPUH6+UugUARLSHiKqb2GecUmpJXtkoPPqIcAvOyBUiKgKgKID3AcxTSvnlYf11iaiI4VXc0ZUppdwcXYfgXIhwCw5FKfWmUuq0UupfpdSvSqmyhuXjlVLfGD4XMLRivzR891RK3VdKlTBXNjG/ALgJwM+w70ql1N9KqdtKqd1KqVqZbOmklIoytNQvK6VGG5aXVEr9ppS6ZbBzj1LKqmvD8CQQa2R5EICPAPQxtNAjDMuLKaUWKKWuGmz5TCnlalgXopTap5SappSKAzDOGluERx8RbsFhKKXaApgEoDeAMgAuAFhmWL0LQGvD54YA/gbwjOF7UwAxRPSvhfJdlFI9ABQHcNyweCOAagBKATgC4KdMuywAMICIvADUBrDdsHwUgFgATwIoDRZau+SCIKJNACYCWG5oodc1rFoEIAXA0wDqAXgWQP9MuzYGcNZgz+f2sEV4dJBHMMGRvALgeyI6AgBKqQ8B3FRK+QAIA1BNKeUNFuwFAAYppYoAaAUWdlOUNfiW0wBcBNCXiGIAgIi+1zZSSo0z1FeMiG4DSAbgp5SKIKKb4JY6DMvLAKhERKcB7LHwu44opdIMn38koqGWD0UGSqnSADoBKE5EiQDuKaWmAXgLwBzDZleI6BvD5xRryhcefaTFLTiSsuBWNgCAiOIBxAEoZxCsQ2CRfgYs1KEAmsOycF8houJEVIKIAohoGQAopVyVUpOVUmeUUncAnDdsX9Lw/gJYMC8opXYppZoaln8J4DSAP5RSZ5VSH1j4XfUN9Re3VrQNVAJQAMBVg3vmFliwS2Xa5pIN5QqPCSLcgiO5AhYpAIBSqjAAbwCXDYt2AWgLdhUcNHzvAKARgN021PcygO4A2gMoBsBHqxoAiOggEXUHC+QvAFYYlt8lolFEVAVANwAjlVLtbKjfFNndLpcAJAEomekGUJSIapnZRxDSEeEW7EUBpZRHppcbgKUAXlNKBSil3MG+3j+J6Lxhn10A+gGIIqIHAHaC/bzniOi6DTZ4gQUxDkAhQ30AAKVUQaXUKwa3STKAO2BXC5RSXZRSTyulFIDbAFK1dXbiGgAfrcOTiK4C+APAVKVUUYOvvqpSqpUd6xQeYUS4BXuxAUBiptc4ItoKYCyA1QCuAqgK4MVM+4QC8ERG6zoKwH3Y1toGgB/BrpnLhrL2Z1vfF8B5gxvlbbAPHuDOzK0A4sG+91lEtMNGG4yx0vAep5Q6YvjcD0BBg503AawC+9kFwSJKJlIQBEFwLqTFLQiC4GSIcAuCIDgZItyCIAhOhgi3IAiCk+GQkZMlS5YkHx8fRxQtCILwyHL48OEbRPSkpe0cItw+Pj44dOiQI4oWBEF4ZFFKXbC8lbhKBEEQnA4RbkEQBCdDhFsQBMHJEOEWBEFwMkS4BUEQnAwRbkEQBCdDhFsQBMHJEOEWBEFwMkS4BUEQnAwRbkEQBCdDhFsQBMHJEOEWBEFwMkS4BUEQnAwRbkEQBCdDhFsQBMHJEOEWBEFwMkS4BUEQnAwRbkEQBCdDhFsQBMHJEOEWBEFwMkS4BUEQnAwRbkEQBCdDhFsQBMHJEOEWBEFwMkS4BUEQnAwRbkEQBCdDhFsQBMHJEOEWBEFwMkS4BUEQnAwRbkEQBCdDhFsQBMHJEOEWBEFwMkS4BUEQnAwRbjuRmgr88w9w9ixw5QqQnJzfFjmeW7eAv/8GiPLbkgzi4oDbt/O2zoQEPhaO5M4d4OZN+5eblATcuGG/8pKT+TqwBzdvAg8e5K6MBw9y998Q8Tn1sCHCbSNJScDmzcDQoUC9ekDhwkDp0kDVqkC5ckChQkD9+sB77wEREfltrX356y+gY0egRAmgTBmgTh1g27b8tSkpCXj1VaBkScDbG/joo7y5oaxcyf+7tzcwfrxj6ti0CShfno/1ypX2K/fMGaB6dbb/hx9yX96dO0CDBlze9Om5K2v9ei6nZk3bbyzx8UCtWsBTTwE7d9pWxsCBfE59/rlt+zsMIrL7q0GDBvSoEhNDNGoUkbc3EUDk4UHUvj3R6NFE33xDtHAh0axZRB98QNS2LZGbG2/37LNEBw/mt/W5Z/9+oieeICpenGjsWKKvviLy9SVycSFasiR/bEpLI3r1VT7OI0cS9e3LnydMcGy9kZFEBQsSNW5M9MILXOfKlfat48YNPtfq1CFq2JCoSBGiS5fsU3ZQEFGxYkT16/N5fO1a7sobN46PQd26RJ6eRFev2lZOairR008TlSlDpBTRRx/ZVs748WxPgQJETZpYv/+ZM1w/wL/nzh3b7LAGAIdIh8aKcOvkxAmi3r35j3Rz4wt1/XqihATz+924QfS//xE9+SSL26hRRPfv543N9ubSJaLSpYmqVCE6ezZj+d27RK1b8wWyf3/e27V+PZ/JY8fy97Q0opdeInJ1JfrrL8fV26ULC98//xAlJ7Ng+fjwZ3sxeTL/tvBwFhJXVz6Hcsvx41zu5MncGFGK6JNPbC8vOZnP8a5duTyAaOJE28rasoX3//lnou7dudyUFOvKSEvjBkX79kRffMHlnTplXRmffsrX7IoVvP8PP1i3vy2IcNuJs2eJ+vThE7tIEb7729KSuHWLaMAAPuKNGxPFxtrfVkeSmkrUvDkfg8jInOv//ZeoYkWiGjWIEhPzzq6UFL5Aa9QgevAgY/nffxMVKkT04ouOqfevv/i/HDcuY9nq1bzs11/tU0dKCt8I2rTJWNarFz/xZP6ttvDuu3yj/ecf/t6+PVG1aix4trB9O//2Vav4e+PGRLbKwLBh/ARw7x7R0qVcbliYdWWcPMn7zZpFdP48f54xw7oyWrQgCgzkY1KqFFG/ftbtbwsi3Lnk7l2ijz8mcncnKlyYP9+4kftyV6/m8ipUsL4FkJ/MnMlny6JFprfZvDmjFZdXrF1r2kXxwQd8wz13zv71jhzJT15XrmQse/CAqGxZok6d7FPHrl3825YuzVim/d6tW3NXdq1aRP/5T8b3777jco8ft628UaPYbRQfz98nTuTytBuDNVSvzm4cIr7mlMp6g9TD/Plcf0wMf/fx4adkvSQk8I3t3Xf5+/PPE1WubJ0NtiDCbSNpaUQ//URUrhwfneBg+7eOjxxhv2XZstwyeNi5fp2oaFGidu0st8g6d2b/97//5o1trVoRVapk3D1x8SI/6n74oX3rTE3l/+6553Ku++ADdmfExeW+ntGjWTxu385Ydu8e+1uHDLG93IsX+dyeOjVj2blzvOzrr20rs1EjopYtM77v3cvlrVljXTlxcTlv/v7+RB06WFfOm2/yk4l2vvbrx61mvU8UR4+yHStW8PepU/m7rX57vegVbokqycSRI0DLlsArr3BP9L59wOLFHCViT+rV417ulBSgQwcOqXuYmTwZuHsXmDEDUMr8thMncjjetGmOtysyEti1CxgyBHBzy7m+QgWgc2dg4UIO17QXBw5wyOcLL+Rc16MH1/X777mvZ/16oHVroGjRjGWFCgHPPsvrbGXzZn4PCspY5uPDL1uiL+LjgcOH+drRCAwE3N2BvXutK+vAAX5v1ChrWYcOWRcl9OefXIZ2vgYGcpii3mstJobfa9Tg94AAfj9xQr8NjkSEGxynOXAg/7mnTgELFvAJ1KyZ4+qsXZsv7uvXga5dgXv3HFdXboiNBb79Fujbl0OrLOHvz79n9mwgMdGxtq1ezRdmcLDpbV55hS9WawXEHGvX8o2iS5ec6wID+Ua/dm3u6oiNZfHo1CnnunbtgAsXgPPnbSs7NBR48kkOtctM69Z8I0xLs668/fv5ZpVZuN3dWTj37LGurAMH+D9t0CBjWcOGfI3q/b337rHAZhZ/f39+P3ZMXxknT7IdTz/N32vX5ncR7oeA1FRgzhzA1xeYNw8YNoxjlF9/HXDJgyMTGAgsW8Yt/bfffrgGsmh8+SUfp3Hj9O8zfDjH3v78s8PMAgCsWcM316eeMr1N586ApyewYoX96l27FmjbFihePOc6FxcW223b+InKVkJD+b1585zrWrfm9127bCv78GE+97I/PT3zDAuk1trUy8GD/N6kSdblTZsC4eHWDaI5cIBvKJmfMho2zFqPJSIj+eZTv37GMk249Y6pOHmSn0A8Pfl7qVJ8sxPhzmf27wcaN2bBrFMHOHqUH++LFctbO7p2ZVFcsoRb+g8Tt28D338PvPgiULmy/v1at+YLZfp0x92Mzp3ji7BHD/PbFSnCLeNVq+zjLjl/np/KOnc2vU27djwY5cgR2+sJC2PR0B7RM1OrFg9+skW4ExNZ2DK3aDU0gTx82LoyIyJY5LLfyOrW5ZGUJ0/qLys8PKvgAnx9urnxNaqHqCh+9/PLWPbEE+w6s0a4NTeJRu3aItz5xvnz/GjdtClw9SqwdCmwYwefHPnFRx8B7dsD77yj/1EuL/j+e/ZfDh9u3X5K8W85cYJvkI5Ac0VYEm4AeP559m9q/tPcsH07v7drZ3qbNm34PTejScPCuFVcoEDOdS4u7Jawxf0TEcE3MGPCXaMG3yysFe5jxzJatJnRbjp6xfLWLeDy5ZwuuYIF+alYE2RLREfzPlWqZF3u76/v+kpL4ydvY8IdGflwPBk/NsIdFweMHMlDfFevBj74gO+qL75oucPN0bi6Aj/9xC2Wvn1zn5/BHqSmAl9/DbRoYfwit0SfPtyRtmiR3U0DwMJdt27Oi9MYHTqw2G3YkPt6t2/nx+bMrbnslCrFDQFN5K3l/n1urTdtanqbRo245W9t/pJDh/g9MDDnOjc3FlttGz0kJrJrpW7dnOt8fdnXrVe4o6P53VhfSq1a1gl3tWo5O6xr1uRjZunJKzaW889Ur55z//h4vrnkN4+8cMfFAZ9+yjlEZsxgYTx9Gpg0CfDyym/rMihVCpg7l1sED0NehF9/5acTa1vbGl5eHHWxbJn9OymvXeOIHz2tbYAfk5s1y71wE7EYt21r+Wbfrh23iJOSrK/n8GF2MZjrHNc63qwRWa3sUqVMR0oFBrJLQq9bKSqKW6jGWtxubtxKDQ/XV1ZkJL8bE24/P07gpudcio7O2fEKsBAnJQGXLpnfX3PtZG9xa0JubR+AI3hkhfvyZWDUKKBSJeC//+WL7dgxYP58+4f32YuuXdmNM3Gifn+eo5g+nY9d9+62l/Haa+zr/eUX+9kFAOvWsYjqFW6AOwyPHMld6OXJk+xeM+cm0WjVilvOejvUMhMWxu/mWtxai9na8g8dMt4xqdGgAUdl6BUnrTVtrMWtLY+I0OdeiIpiV42PT851fn58g7Bk1/37LPDGnoh8ffn9r7/MlyHCncekpQF//ME+zUqVuIXdowf7Wtes0RfOlt/MmMHZyF57Lf9Swx49CuzezX5qY/HRemnVii/ChQvtZhoAdpNUrWpdv4QWVrdpk+31aq6Ptm0tb6uFxu3ebX09YWHsAipVyvQ2xYuzkFjjt09IYHE05/rS1un1cx87xi4xUy6runU5wujqVctlRUZyS9lYRJcmxJbcJadOsQ4Ya3HrFe6YGA5SyH78y5blLKAi3HaAiIXmo4845rJDB44dHT2a/8TFi51DsDVKlABmzeJWyrff5o8NM2bwCfrGG7krx8WFXVPbtvGAFXtw+zaX16OHdX0T/v584eXGXbJ9OzcI9ETYeHuzm8Ba4SbiUEBzrW2Nhg15oInezrKICBY1Y/5tjRo1AA8P/U98ERF8A3V1Nb5ec6EcP265rKgo09dqtWpchyXh1vzkxoS7dGl24VkSXi2iJPv5pRSLvwi3jcTFcXjXoEH8h9avD3zxBQv3zz9z58LkydaFsD1MPPcctxA/+STvO0L+/psjbV57zXicsrUEB7NYLF2a+7IAHrSUnGydmwTgi65DB2DrVtviq9PSOPqoXTv9N4xnnmFfvDX1XbjA/4GewV+NGvG2es8RzR9ursXt5pYRHmsJItMRJRraU5El4b59m69bU52+7u58rWt+cFNER2cIbHa05XpcJdndJBrVq4tw54CIOx/+/Zf/xOhovtAWLuQOxh49WIxLlgR69eLWdI0a3Kn399/sJnnpJf6TnRmlgG++4Qt+1Ki8rfu77ziqZehQ+5Tn68sCs2SJfcpbu5YH3GQf7KGHoCCOwrDF73zsGO+rhfrpoVUrjkLQ2zkH6PNva2gdlHrdJYcPc6uzbFnz29WrxzZbaslfvszXqin/NsBPHmXKWBZucxElGjVrZmxnrpzKlTMGzmSnenXzwn33Lj8dmhPuCxfYl56fKHJAUKKXlxc1yHZb7927NwYNGoSEhAR0MjKONyQkBB4eIXjpJROGKoKvr4KvbwJOnFiCYsUi4OV1Ei4u3P09atQodO3aFTExMRgwYECO/ceMGYP27dsjPDwcw42ESkycOBHNmjVDaGgoPvrooxzrp0+fjoCAAGzduhWfffZZjvVz5sxB9erVsX79ekydOjXH+sWLF6NChQpYvnw5Zs+enWP9qlWrULJkSSxatAiLDDF058/3w4ULr8PffxTCwiagUKFCmDVrFlYYGQa405BkYsqUKfjtt9+yrPP09MTGjRsBABMmTMC2bAHG3t7eWL16Ne7fB7y978LD4zjq1Mk4BuXLl8cSg/IOHz4c4dmUyNfXF3PnzgUAvPXWW/grx5XxDnbtegHHjwOTJwcjNjY2y9qmTZti0qRJAIAXXngBcdnmimrXrh3Gjh2LxETAy+s+SpXaDF/fjGQoXbp0wejRowEArbVhhZnQzr3Y2ARUqOCOSpUWw8dnUfr6kJAQhISE4MaNG+jZs2eO/QcOHIirV/tgxAigSZNecHe/nmW9qXMvKakE9u9fg7fe+gtz5vjqOvd6976Kq1c7oUWLLlCKz21T515aWkHs3bsB/fvfxty53hbPvQoVbiMhIQp16nyYZX32c+/KlW44dWokGjd+ER4ef2PDhg1Gz724uMY4ceJ/2L2bffqmzj2ijbh2DXj+edPn3oIFQP/+QKNGL8PTM8Ovlvnca9ToDxw82A4tW3aAiws/xmQ/937++T24u19P/40BAQGYbpiOJzg4GHv3tsOFC6+iZcsguLg8yHHunT9fEkeOzEGtWmNQsuTe9HMPADp27IgLF5oiOvoTBAa+hsKFz+k+98zpXuZzb9euXYeJyIwzi3moWtwBAcDYsfdQterX8PX9EjVr/hd16w5Do0Yv4ccfV+HkSWDmzDhUrPgzihWLTBftR5WKFZfB0zMWp04NsymszFqWLQMSErxQvvwqu5br63s0PVY9N2zZAqSmeqBkSSsTYBgoUQIoWjQa//7byPLG2dixA/DxSc4h2uZwd/8Xnp6XcPz4E7r3uX27Nry8TqaLtjlcXB6gcOEzOHHCw+K29+4Bly97wcvL8nN+kSKnAADx8U9bKLMqAPOuEoDdJdHRQGqqaR9TZCTg5vYAHh6mezFLlLgGwBWJicbDwogUEhMroFChiybLKFToEgAXJCYaf+xISKgIAPD0NF6Gp+clw3YVTNaRJ+hJIWjty5nTuj5sbNrE6SQ/+8yx9aSl8QwutWvbnkzfHJ06cQ7y1FTbywgJ4ZSxSUm2lzF+POd3tia3ekoK19u/v/X1vfEGpxfV87vv3eMc39ZM1TVgAM/CY6l8Lc2qnkke7t3jdLjajEKm6NOHU+pa4ocfuO6oKNPbdOjAU6iZ49AhyjJZQ3a01LRz51ouw1S62Y8/5rS8ps6xu3d5/88/N76+bVui2bNN128JSFrXR4MOHXggy+ef254NTg87dnCEwPDhjhlJGhzMAx+szRankZLCg4K6dOHhzLbSoQP7brds0b/PsWM8HNvIk7BFWrVi37ilTjWAOw9TUvT5tzUaNuSOvdOnzW+nhffpGQVbqBD7eC11UB47Zt6/raGngzIy0vxoVCDD72zKz509FasxtE5LUx2MMTEcamrqHCtShPsIjO1/9y5HHuVmVnm9iHA7AdOmcWidraMY9TBlCsetvvKKY8rv3p1Pels7KXfv5o4wa6NJshMYyC4TLSe1HrQc1a1aWV/fM8/wu56EUFrHpDUdr3oz5x06xJ26ljomNerVMy/c5oa6Z6dmTQ7lMyXct25xMIKWOtUUhQtzOKapkEBt4Ez2oeqZ8fLizlJTwn3ypPn9tfKN7X/mDL8/bd7DZBdEuJ2AChU4NHDdOvsk6M9OVBSwcSNPSOBh2V1qE4UK8ZPDypW29civXcuRAh065M4OV1eeiGDTJv3xzzt38sVYvrz19VWqBFSsqC+eOzSUQ95KltRfvp8fHxdLwn34sHU5Z+rV46iR6yZc+idOcIikseyF2fHw4N9lSri1pxE9A6rMRZacPMnpDZ580nwZpoQ3NdV4cilT+2c/f7SnnqpVze9vD0S4nYThw/mkfecd++f++Oorvrjeftu+5WYnOJgf67MFHlgkNZUTgwUFcasrtwQFcfionkxxqaksura4STSeeYbLMHejSEvjmO8WLawr282NRdZczpI7d1jsGlnRJ1uvHr+banVrgUV6hBtgUTYl3NpySy1ugK+BmBjjkz2YGjiTHT8/bqxk/z/On+dQWD3CfetWzpua1uIW4RbSKViQR1SeO8eDi+zF1avsvnj1VcstldzSpg0/plrrLtm3j+3s08c+djz7LL/rGf4eHs4XqS1uEo1WrTgx1qlTpreJieGBZZlnkdFLw4ach8XUQB9t2q/GjfWXqQmyKeGOiGC3g7G8IsaoU4dziMTH51x3/DgPMa+gI1CjZk1uuFy4kHOduYEzmfHz4wZE9mH4Witcj6sk8/Yap06xuzHzJBCOQoTbiWjdGnj5ZeB//7PcGaWXyZP5gn/3XfuUZw5XV7Z/wwYWKb2sWMHuAHOTF1hDmTLsm9Xj59bE/T//sb0+PX5urdPW2hY3wMKdmGja9/vnnxnb6aVECXbzmGtx162rf6YozQ1irJP2xAlubevpFNeGsmd3l9y6xU9ReoUbyHm8tDL1tLiBnAN5oqP11W8PRLidjClTuPU9eHDuE7rHxvLUbSEhefN4B7C7JDmZfd160NwknTtz56a9CAritKt375rfbsMG7tAsXdr2uqpV4/3N+bn37uXWmi0dW5ogmxpBeeAA21CihHXlmuqgTEtjN5NeNwlgOrKEiJfpcZMAGcKdXXS177kR7uPHuQPX29v8/pUq8TWYucVNZDqdrCMQ4XYyypThtK9//JH7qc4mTWJhHDPGPrbpoW5dHtas112yYwe3pHr3tq8dQUF8A9mxw/Q2cXE8g0/HjrmrS6kMP7cxiHhdixa2hWJWq8aib6xFT8QtbmvcJBr16vHjf3b3RkwM3/CyTzFmjsqVuX8iu3BfucLhknozPWpD6LP3T2g3GD03k1Kl+CZmTLj12OHqyjfYzML9zz/8O0S4BZMMGsSpRUeMYJ+3LURHc46XN97Q76e0B0pxxsB9+/TFNs+bxxdZ1672taNZM/bRrltnepvNm7l1aWymdWtp1Qq4eNG4b/bUKV6uJ8+3MZTi82H7duMdblev2pbbpV49Li/7DDbaRMZ6EmFpuLhwqzq74GpPCdZEvAQG5uyMPXqURV2Pn1wpFtjMwp2ayt/13kCyR6aYy0roCES4nRAXF0685eLCnYrWZrsj4tC/IkV4kom8pn9/9llPm2Z+u+vXOQywXz/7hykWLMh521etMh2ls3Ilt+6s8Q2bQvNzG2t1a370oCDby2/blluv2f2uWmoQPTnEs6Olf9XiyzVCQ/lmaiwDnzkCArgTNfPsOmFh/F9oUSx67Tp5Mqub6+hRLkPvE0utWtzC1qJTzpzhMFW9Lpvq1XkfLWe+CLegi4oVOV/3nj3Ahx9a3j4zS5dy6+zzz80n63cU3t7sV1+82PyMNPPm8YXx5puOsaNvXw6VW78+57rbt9m/3bu36VzT1lCrFv9uYx2iGzeyCOqZP9MUmjBnn+dy61YedGNLp1mZMixEW7dmXR4ayq1ta906zzzDxztzCz4sjF0u1mT0DAzMyMMP8Dly4oR14t+kCXdoaq1mzSZrWtwpKRlPvOHhHBljS6y/LYhwOzF9+3In5ZQp+hM4nTsHDBzIJ66RJIp5xsiR3PKaMMH4+oQEbpF37Gh5KLSttG7N09gZm9B42TKO6TWVrdJaXFy4hf/LL5zwSePGDRbGbt1yV36VKnwzNySBBMDHd9s2oH1729MYtG/PTwlakrPLl7m1a0vYohZSqY1EffCAXR7WunG0J4H9+/n98GEuy5onI83No7l9QkP5qc5SwiwNLbJEG6154ADHyefVxOMi3E7OtGncknntNeMtx8zcucPiAfCEE/ZoSdrK00/zgJ85c4yPhJs6lUXt448dZ4OrK7fmN27kFpsGEc8CVL++dYNWLPHKKyzamf3qy5Zxy61fv9yVrRTnqN+0KSPUctcuPoZduthebvv27ErSwhW1GYRs8fuXK8cdqVqH8J497J6wdnBTqVJ8M9eeBLSnDGvK8fVld48m3Pv2cQeu3jw4/v48+Ck0lBsZx4/b91yxiJ5MVNa+JDtg3nLzJlHDhkQFCnAmNmPcuEHUsiVnn9uwIW/tM8U//3DWvUaNsmZji4oi8vAg6t3b8TbExREVLkz03HMZWRFXreIMcIsX27eu1FSiqlWJAgO5rpQUolq1iAIC7FN+eDjb/e23/D04mKhIEc72Zyv37hF5eXFmRiKi1q2JqlSxPYPk0KFE7u58zg4qUBfeAAAgAElEQVQZwv9zfLz15YwYweXcuUPUrBlntrSWrl2JKlYkunqVsyF+8ol1+7doQdSgAdG6dXzc//jDehuyA53ZAUW4HxFu3uSLCiB6/nmiI0f44kpKIlq5ksjHh6hgQaKlS/Pb0qxoItmjB1+EMTEsDKVKEcXG5o0NkyaxDXPmcGrQMmWI/P2JkpPtX9f8+RmpR7/+mj/b6z9JS+ObYPnynMbV1ZUFLre8+SaL5LJlbO+kSbaXdeAAl/HRR0RFi3JqWFv4808uZ+BAfv/iC+vLWLyY9+3end9PnLBu/4kTeb8GDTi17oMH1tuQHRHux5DkZKIJE7iVBRAVKsQtbICoenWisLD8ttA4M2awjQUK8PsTTxDt35939aekELVvz3UDLCjHjjmmrtRUztms1RUUlLsc5dnZuzfjOD71FNHff+e+zIsX+akE4JvCzZu2l5WWRtSlC5fl6kp09KjtZTVvzuV4eRFdu2b9/vfuEZUuzWU0b279/tevE3l68v5Dhli/vzH0CrdDpi4LDAykQ+ay3ggO5cYN7gSLiuIOl2bNOKtegQL5bZlpDh7k0LyiRdlfrzf9qL1ISuIolr//5vodOZI0MRGYOZN97AMGcOZEe7JrF/d39O9vvyHYBw7w//Paa7kPeYuLA6ZPB5o3z10I5JUrfBy7dbNtgBHA0SCrV3N/SznjE+uYZdcu9tWPGGGfBGhKKV1Tl4lwC4IgPCToFW6JKhEEQXAyRLgFQRCcDBFuQRAEJ0OEWxAEwckQ4RYEQXAyRLgFQRCcDBFuQRAEJ0OEWxAEwckQ4RYEQXAyRLgFQRCcDBFuQRAEJ0OEWxAEwcmwKNxKqUJKqbFKqXmG79WUUrmYU0MQBEHIDXpa3AsBJAFoavh+GcBnDrNIEARBMIse4a5KRF8ASAYAIkoAkEdTYgqCIAjZ0SPcD5RSngAIAJRSVcEtcEEQBCEfcNOxzacANgGooJT6CUBzACGONEoQBEEwjUXhJqItSqkjAJqAXSTDiOiGwy0TBEEQjGJSuJVS9bMtump4r6iUqkhERxxnliAIgmAKcy3uqYZ3DwCBACLALW5/AIeQEWUiCIIg5CEmOyeJqA0RtQG3tOsTUSARNQBQDxwSKAiCIOQDeqJKqhPRce0LEZ0AUNNxJgmCIAjm0BNVckwpNR/AEsP3VwAcc5xJgiAIgjn0CPdrAAYCGGb4vhvAbIdZJAiCIJhFTzjgfQDTDC9BEAQhn7Eo3EqpczCMmswMEVVxiEWCIAiCWfS4SgIzffYA0AtACceYIwiCIFjCYlQJEcVlel0moukAOueBbYIgCIIR9LhKMo+gdAG3wPW01AVBEAQHoEeAp2b6nALgHIDejjFHEARBsIQe4X6DiM5mXqCUquwgewRBEAQL6Bk5uUrnMkEQBCEPMJcdsAaAWgCKKaWez7SqKDi6RBAEQcgHzLlKqgPoAqA4gK6Zlt8F8Ka5QmNiYtC6detcGycIgiDkxKRwE9E6AOuUUk2JKCwPbRIEQRDMYM5V8p5hkuCXlVIvZV9PRENN7Vu9enXs3LnTPhYKgiA8Jiilbx52c66SaMP7oVxbIwiCINgNc66S9Yb3H/LOHEEQBMES5lwl62EkuZQGEXVziEWCIAiCWcy5SqbkmRWCIAiCbsy5SnZpn5VSBQHUALfAY4joQR7YJgiCIBhBT5KpzgC+A3AGPMt7ZaXUACLa6GjjBEEQhJzoTTLVhohOA4BSqiqA3wGIcAuCIOQDenKV3NVE28BZ8OhJQRAEIR/Q0+I+pJTaAGAF2MfdC8BBLX8JEa1xoH2CIAhCNvQItweAawBaGb5fB+AJzl9CAES4BUEQ8hA9s7y/lheGCIIgCPrQE1VSGcA7AHwyby8DcARBEPIHPa6SXwAsALAeQJpjzREEQRAsoUe47xPR1w63RBAEQdCFHuGeoZT6FMAfAJK0hUR0xGFWCYIgCCbRI9x1APQF0BYZrhIyfBcEQRDyGD3C3QtAFclPIgiC8HCgZ+TkCfC8k4IgCMJDgJ4Wd3EAJ5VSB5Hh4yYi6u44swRBEART6BHuTzN9VgBaAnjRMeYIgiAIlrDoKjHk5b4DoAuAReBOye8ca5YgCIJgCnNTl/kCeMnwugFgOQBFRG3yyDZBEATBCOZcJScB7AHQJVMu7hF5YpUgCIJgEnOukucBXAWwQyk1TynVDuzjFgRBEPIRk8JNRL8Q0YvguSZ3ABgOoJRSarZS6tm8MlAQBEHIip7OyXtE9DMRdQVQHsBRAO873DJBEATBKHoG4KRDRDeJaC4RtXOUQYIgCIJ5rBJuQRAEIf8R4RYEQXAyRLgFQRCcDBFuQRAEJ0OEWxAEwckQ4RYEQXAy9GQHFCzxzz/A8ePA5ctAfDzg4QGULQvUrw+UKpXf1jmGmzeBrVuBhASgVSvAxye/LeJjv3494O4OdO0KFCjg+DqJ+DjcugU891ze1Ck89ohw2wIREBYGrFoF/P478NdfpretUwcIDgbeegso/ojMR7FkCfDOOyxWAODqCoweDXz+OX/ODy5eBFq3Bs6d4++NGgGbNgFPPOG4OomAIUOAWbP4e8uWwJYtfOMQBAcirhJrSEgAvv0W8PcHmjfnC7ZKFWDKFG51nToFXL0KnD0L7NwJ/O9/QJEiwPvvc4t08mQgOTm/f0XumDUL6NuXb0j79gFRUUC/fvxbBw5kMctrkpKAbt2AuDhg82bgp5+Ao0eB1193rD2//srHY+hQ4LvvgD17gEmTHFefIGgQkd1fDRo0oEeKe/eIvvqKqHRpIoAoMJBo3jyiu3f17X/0KFG3brxvQABRTIxj7XUU27YRuboSde1KlJSUdd0HH/Dvmzcv7+363/+47nXrci774w/H1JmWRlSrFlHNmkTJybysVy+iwoWJbt1yTJ3CIw+AQ6RDY0W4zZGaSvT990RPPcWHqm1bol27bC9vzRqikiWJihUj2rjRfnbmBTdvEpUpw0J1507O9ampfHy8vIguXco7u27fJipalKhz56zL798n8vHhm2xamv3r3b6dz4mFCzOWHTzIy2bOtH99wmOBCHduCQsjatiQD1GTJrkT7MycP09Urx6RmxvRqlX2KTMvePttIhcXFidTnD1LVLAg0euv551d06bxf3ToUM51c+bwun377F9vnz5EJUoQJSRkXd6gAVHduvavT3gsEOG2lcuXifr25UNTpgzR4sX2b7Hdvk3UrBm7HVassG/ZjuDYMSKliIYNs7ztiBEs8FFRjrcrJYWocmWi5s2Nr797l1vjwcH2rTchgahQIb6ZZUe7kZw6Zd86hccCEW5rSUoimjyZfZQFCxJ9+KF+H7Yt3L3LglOwINGePY6rxx5068bunbg4y9tev05UpIj9xdIYW7fyKbxsmeltBg4k8vS073+5bh2Z9J+fO8frvvzSfvUJjw16hVuiSgCORKhTB/jgA6BdO46UmDiRI0IcRZEiwLp1HG3SvTtHpDyMhIVx9MS77wIlSljevmRJjuZYvpwjbBzJmjWApyfHbJvixReBxEQO27RnvcWLc/hhdnx8gIAA/m8FwUE83sJ9/jzQowcQFMRhYxs28AVXtWre1O/tDWzcCCgF9OzJAvOwMXky2zlsmP593nkHSEkBZs92nF1pacAvvwAdOwKFCpnernlzoEwZYMUK+9Sbmgr89hvQpYvpwTYdOwL79/OAIEFwAI+ncCcmAv/9L1CzJvDHHxx7e/w4X3B5TZUqwOLFwLFj1oljXnD6NI9EHDjQuqePp5/mVvDs2Rxj7QgOHACuXOEbrzlcXfmmuGGDfYQ0IoLjxYOCTG/Tti3fuPbsyX19gmCEx0u4U1OBhQsBX1/g00950MbJk+wiyc/Rbh07sg3z5gFLl+afHdn55hvAzY2F21oGDQJu3ODWqSNYu5Zt69zZ8rbduwP37wPbt+e+Xq2MNm1Mb9O8OVCwILBtW+7rEwQjPB7CTcQ+zrp12f9atiyPbFy+HKhQIb+tYyZMAJo2BQYPdrxvWA937vBNrk8fPl7W0r49UK4cl2FviNjP3LatviHtLVrwE8PGjbmve9s2flIzd0w8PYFmzexzoxAEIzzawp2Wxj7rJk3YJ/ngAbByJfsfW7XKb+uy4ubGIpeYCLz9dv4MHc/M998Dd+/a7r5xdeWh8Js22f9GFBnJbhxLbhINd3e+kWzYkLvj+uABuz/atrW8bdu2QHg48O+/ttcnCCZ4NIU7MRH44QduYT/3HD+yz5nDF3zPntwZ+DBSvTrw2WccxfHzz/lnR2oq8PXX/MgfGGh7Oa++ymX99JP9bAPYTaIUu0D00qkTJ6KKirK93oMHgXv39Al3y5YZycgEwc48WsIdEwOMGgWULw+EhHCLe8kSXv7WW86RcnP4cHaZDB0KXL+ePzasX89Z9oYPz1051avzb1m0yL5PEGvXcrllyujfR+t4zk1Y4PbtfMMwFgaYnUaN+Clq717b6xMEEzi/cJ8+zSFr9esDNWpwS7F9e77ITpwAXnmFLyBnwdUVmD+ffcwffJA/NkyfDlSsyE8ruaVfP37SiYjIfVkA31COHtXvJtEoX55j9Tdvtr3ubduAevX0xbMXKgQ0aCDCLTgE5xLu1FRuPf/8M9C/P4fSVasGfPgh+zGnTgUuXeJOxzZtHl6XiCX8/ICRI9nPHBqat3UfPQrs2sWx2Pa44fXuzU86ixfnviyAY7cB64Ub4BC+PXtsCwtMTGS3hx43iUaLFhy2eP++9fUJghkUOaATzMvLixo0aJBlWe/evTFo0CAkJCSgU6dOOfYJCQlByH/+gztbt2LG5MnwSEuDZ2oqnkxKwpNJSahbtCi8r17lnNgA7rq5IbxYMRx54gns8/ZG348/RteuXRETE4MBAwbkKH/MmDFo3749wsPDMdyIC2DixIlo1qwZQkND8dFHH+VYP336dAQEBGDr1q347LPPcqyfM2cOqlevjvXr12Pq1Kk51i9evBgVKlTA8uXLMdvIwJRVq1ahZMmSWLRoERYtWgTP1FT8cPAg7ri5YUCDBli/cSMKFSqEWbNmYYWRwSQ7d+4EAEyZMgW/ZQvB8/T0xEZDRMWECROwLVuYmre3N1avXg0AOFynDvyiotCrSRPEG1xL5cuXx5IlSwAAw4cPR3h4eJb9fX19MXfuXADAW2+9hb+yTSzxdWws/O/dA2JjEfzqq4iNjc2yvmnTpphkyGP9wgsvIC4uLsv6du3aYezYsQCA4yVKwPPBA/TP5Hvv0qULRo8eDQBobcSNoZ179zdsgEfnzviwVi2ElSyZvj4kJAQhISG4ceMGevbsmWP/gQMHos+TTwLt2uH92rXxp7d3lvWjRo0yeu61uHEDn0VG4uC0aWj4xhs4+/33WDBvXo7yg/v2Rc0aNRB98iSWGLnBvfHGG6hSpQoiIiKM/veDBg1CuXLlcODAAawzMmJz+IgReLJkSezZuxebjETWvP/++yhatCi2bduG7UYiYT755BO4u7tjw4YN2LdvX471n3/+OQBg7dq1OHToUJZ1BQsWxKeffgoAWL58OY4dO5ZlvZeXFz4wPFn++OOPiImJybLe29sbI0eOBADMnz8f57SJMgyULVsWgwcPBgDMnDkTV65cybK+cuXK6N+/PwDgq6++ynFuVa9eHf369QMATJ48GXfv3s2y3t/fH3369AEAjB8/Hg8ePMiyPjAwED0MjYiPP/4YABDr6YkLhQsD0Kl7mc69Xbt2HSYiix1LD5cPYd8+FA0JwdhMi5JcXPCPuzuSS5cG3nwTcRUr4v2ff8bZwoWR5qwtah0kurrim6pVMSEqCs9dvpw3lV67hrrR0Vj/1FPpom0PDlWvDv8NG3IfHnftGmrdvIkfK1Wyafe0pk2R6OKCRjdvZhFuXezcCXJ1xfFixXTvcrxoUQBA8RMngKlTUWX8eHxubEODcNUEjK83CFddwysHBuFqZHjlwCBcLQ2vHBiEq53hlQODcHUyvHJgcKn1MLxMre9jeJla38/YOgDYvRsA0N/YushInnUIwGBT6w0NmZGm1q9ZAwAw6piMjEwfW/GpqfU//AAg47/7uUIFzK1SxdjWdsMhLe7AwEDKfufVxc2bwIUL7B/09OTY2+LFndflkVuIOBpi3z4eKGRLPLU1jB8PjBvH7ihfX/uVe/8+8NRTHAViOMltYt487mQOD+eIIVvo1o0jS06ftm6/li05HPDPP63br0YNdudVqcLhnrt2Wbe/4HyUKsVjGGxAKeWELe4nnnDsHIHOhlI8erF2bZ7T0ZEhgvfv8zRcnTvbV7QBnjy5Vy9g2TKuw/AYaTVr17IA+vvbbktQEEfNnD7NQ/P1kJDAgj1ihPX1tWjBLbqnnuLfXa+e9WUIQjacq3PyceTpp/lReulSx47E++knnq3eFnHSQ3Awdwr++qtt+9++zfN69uiRuyewDh34fdMm/fuEhfFcoXrCALPTsiU/SR49yjcwQbADItzOwPvvc0tz8GB+XLc3RMBXX7H7wZqoCWto2ZJDDA2dnFazYQOLpy3RJJmpWpVvhtYI986dHKbZvLn19bVowe9HjrD7TxDsgAi3M+DpyfHpJ08C06bZv/xNm9jvO2qU4/oTXFw4pn7zZm7ZW8uaNUDp0jzwJrcEBQE7dujPXLhzJ8dkGzobraJKFXaTEEmLW7AbItzOQufO3Ln33//y0G17MnUqd3z2Mdrnbz+CgzkWf9ky6/a7d49HPL7wAt8AcktQEPut9QyO0fzbtrhJAL4Raq1uEW7BTohwOxMzZnDLzZ5+6EOHeETg0KGcitSR+Plx55y17pLff+cBML1728eO1q35t+pxl+zZY7t/W0OEW7AzItzORKVKwJgx7Dawxkdrjk8+4SHctuTctoXgYE7WlG2ghVlWrGB3gyaAuaVwYfa56zmGGzey4OYmm6QIt2BnRLidjVGjOFxv8ODcz+gSFsbC9O67tvlvbeHFF9ndoTdjYHw8d0z27MkdhPYiKIhz2Vga3LRhA7e2zU2PZom6dflmIcIt2AkRbmfD3Z0Hopw7B7z3nu3lEHFr+8kngSFD7GefJcqW5QmZlyzh7I2WWLWK3ST29r9rU4+Za3WfPs2TOBsZqmwVbm7Al18Cb7yRu3IEwYAItzPyzDPs5549m+fMtIX16zku+qOPHDubvTFCQvjGo8dVMXcujz60JRTPHLVqsevJkKPFKFrOF3vMRTpwoL5p1gRBByLczsrnn/MUWq+/bn14XUICd0bWqpWe5yJP6dWLhwR/9ZX57SIj2Z3z5pv2D1NUCnj5Zb7xXbtmfJtly9jNoXeEpSDkESLczoqHBw+Bj4tjIUxO1r/vp59yTphvv82fySUKFOAbx7ZtHNViimnT2DXUz2T6odzRty+HJxqboPncOQ4DfOklx9QtCLlAhNuZCQjgSRd272Yh1JMwbPNmYMoUntcyNyFuuWXAAKBkSfbTG7P74kXgxx85s521mfz0UrMmD6yZPz+nv33ePO5EFeEWHkJEuJ2dV15h8fvuO444MSfex45xJ1+tWjzoJj8pVoxb/jt2GM9f8t57HEWSmw5YPQwbxi6ZzFOaJSTwHKXPPcfD9AXhYYOI7P5q0KABCXlIWhrRO+8QAUQvvUR0507ObXbvJnrySaJy5YguXMh7G43x4AFRnTps18WLGcuXL+ffMn583tjg40Pk50eUmMjL/vtfrn/fPsfXLwiZAHCIdGjsw5WPW7AdImDSJGDsWA7xGz6cIzHu3eOQukWLOMHSr7/yJL4PC9HRQOPGgLc3z3V56RLHlQcGctSLu7vjbdi0iSNHXnyR3UdDhvDwemuH5usgOTkZsbGxuC/TmT3WeHh4oHz58iiQrY9Jbz5uaXE/auzfT9SmDbcYtZeHB9HgwUQ3b+a3dcY5eJCofPkMe1u3Jrp+PW9t+OyzjPobNya6dcsh1Zw9e5auX79OaWlpDilfePhJS0uj69ev09mzZ3Osg7S4H3MuXeLWrLs7UL8+4OWV3xaZ5/59Dv0rWpTtzY9Zj06d4tDAJk3sM1GyEaKjo1GjRg2ox3VWJwEAN5hPnjyJmjVrZlnunDPgCPajQgV+OQseHkCbNvlrQ7Vq/HIwItpCbs8BiSoRBEFwMkS4BeExIzY2Ft27d0e1atVQtWpVDBs2DA9MzKx05coV9OzZ02KZnTp1wq1bt2yyZ9y4cZgyZUqWZbdu3YK3tzc0V25YWBiUUoiNjQUA3L59GyVKlECannw3jyAi3ILwGEFEeP755/Hcc8/h1KlT+OuvvxAfH4+PP/44x7YpKSkoW7YsVq1aZbHcDRs2oHjx4nazs3jx4ihTpgyio6MBAKGhoahXrx5CQ0MBAPv370ejRo3gYo+JNZwQ8XELQj4xfDgQHm7fMgMCOKrSFNu3b4eHhwdee+01AICrqyumTZuGypUrY/z48VixYgXWrFmD+Ph4pKam4ocffkCXLl1w4sQJJCQkICQkBCdOnED16tVx5coVzJw5E4GBgfDx8cGhQ4cQHx+Pjh07okWLFggNDUW5cuWwbt06eHp6Yt68eZg7dy4ePHiAp59+GosXL0YhM+lymzVrhtDQUPj5+SE0NBQjRoxAaGgoevfujdDQUDQ3JB4zVm5ycjL8/f1x7tw5uLi44N69e6hRowbOnj2LixcvYvDgwbh+/ToKFSqEefPmoUaNGnb9HxzN43m7EoTHlMjISDRo0CDLsqJFi6JixYo4ffo0AODIkSNYtWoVdu3alWW7WbNm4YknnkBUVBQmTJiAw4cPG63j1KlTGDx4MCIjI1G8eHGsNmRgfP7553Hw4EFERESgZs2aWLBggVlbmzdvnt7CPnv2LHr16gUtWi00NBTNmjUzWW6xYsUQEBCQ/ht+++03dOjQAQUKFMBbb72Fb775BocPH8aUKVMwaNAgaw7hQ4G0uAUhnzDXMs5P/vOf/6BEiRI5lu/duxfDhg0DANSuXRv+/v5G969cuTICAgIAAA0aNMD58+cBACdOnMCYMWNw69YtxMfHo0OHDmbtaNasGSZNmoRz587Bx8cHHh4eICLEx8fj8OHDaNy4sdly+/Tpg+XLl6NNmzZYtmwZBg0ahPj4eISGhqJXr17p9STpnTT6IUJa3ILwGOHn55ejpXznzh1cvHgRTxvS1xYuXDhXdbhnGu3q6uqKlJQUAEBISAi+/fZbHD9+HJ9++qnF0aPVqlXDrVu3sH79ejRt2hQA3wgWLlwIHx8fFDHkkTdVbrdu3bBp0yb8+++/OHz4MNq2bYu0tDQUL14c4eHh6S/Nj+5MiHALwmNEu3btkJCQgB9//BEAkJqailGjRiEkJMSsvxlg18WKFSsAAFFRUTh+/LhVdd+9exdlypRBcnIyftI5dV2TJk0wY8aMdOFu2rQppk+fnu7fNldukSJF0LBhQwwbNgxdunSBq6srihYtisqVK2PlypUAuLM2IiLCqt/xMCDCLQiPEUoprF27FitXrkS1atXg6+sLDw8PTJw40eK+gwYNwvXr1+Hn54cxY8agVq1aKFasmO66J0yYgMaNG6N58+a6OwObN2+OS5cuITCQBxM2bdoUZ8+eTfdvWyq3T58+WLJkCfpkmvrup59+woIFC1C3bl3UqlUL69at0/0bHhZkyLsg5CHR0dE5hjk7C6mpqUhOToaHhwfOnDmD9u3bIyYmBgULFsxv05wSY+eCDHkXBMGuJCQkoE2bNkhOTgYRYdasWSLa+YQItyAIuvDy8oI8ST8ciI9bEATByRDhFgRBcDJEuAVBEJwMEW5BEAQnQ4RbEB4j4uLiEBAQgICAADz11FMoV65c+ndTqV1zy8iRI1GrVi188MEHDinfEqdPn04fgp+Zrl274rfffkv/XrVqVUyePDn9e/fu3fHrr7/miY3WIlElgvAY4e3tjXBDSsJx48ahSJEiGD16dJZttHkN7ZEylYjw/fff499//9VdXkpKCtwcNHVcZrQkVl26dMG1a9dQrFgxhIWFpa/fv3+/xURY+YUItyDkF/mR19UEp0+fRrdu3VCvXj0cPXoUW7Zswfjx43HkyBEkJiaiT58++OSTTwAA5cuXR//+/bFu3TqkpqZi1apV8PX1xfbt2zFixAgopeDi4oI9e/agV69euHv3LurXr48xY8agQYMGeP311xEXF4fSpUtj4cKFKF++PIKDg+Hl5YXDhw+jdevWKFiwIGJjY3H69GlcunQJM2bMwJ49e7B582ZUqlQJ69atg5ubGw4ePIjRo0cjPj4epUqVwqJFi1C6dGkcPHgQb7zxBlxcXNC+fXujv7lZs2bpvyk0NBQ9evTA+vXrAXCGw+LFi6NkyZI4c+YMQkJCEB8fDxcXF8yaNQuNGzdGz5498eabb6YntQoODkbPnj3RpUsXvPfee9i7dy/u37+PoUOHon///rb8myYRV4kgCACAkydPYsSIEYiKikK5cuUwefJkHDp0CBEREdiyZQuioqLSty1dujSOHj2K/v3746uvvgIAfPnll5g7dy7Cw8Oxe/dueHh44Ndff4WXlxfCw8PRs2dPDBo0CP3798exY8fQq1cvDB8+PL3Mq1evYv/+/fjiiy8AAOfOncPOnTuxZs0avPzyywgKCsKJEyfg4uKCTZs2ISkpCcOGDcPq1atx+PBhBAcHY+zYsQA48dTs2bMRHh6O1NRUo7+3YcOGiIiIQEpKCkJDQ9G0aVNUrVoVf/31V5a0sWXKlMGWLVtw9OhR/PTTTxg6dCgAHk6v5W65f/8+du3ahY4dO2Lu3LkoVaoUDhw4gIMHD2LmzJm4ePGiXf8raXELQn7xkOV1rVq1anpOEABYunQpFixYgJSUFFy5cgVRUVHw8/MDwDmwAc7Wt2HDBgDsehg2bBheeeUVvPDCCyhSpEh6ZkCNP//8M92v3K9fv3ShBYBevXplcad06tQJbm5uqFOnDgBONwsAderUwfnz5xEdHY3IyMj0FnVqairKl2Jr5oUAAARySURBVC+PGzduIDExMT0RVd++fbFjx44cv9fT0xO+vr4IDw/Hn3/+ibFjxyIqKgqhoaEICwtL3z8pKQlDhgxBREQE3NzccObMGQBA586dMWrUKCQnJ+P3339H27Zt4e7ujj/++APR0dFYtmwZAJ5m7dSpU6hYsaL1f4oJRLgFQQCQNZ3rqVOnMGPGDBw4cADFixdHcHBwljSsWurWzGlbx4wZg27duuH3339HkyZNsG3bNlSuXNmm+jPX4eLikmVovYuLC1JSUkBE8Pf3x549e7Lsd+PGDd11Nm/eHDt37sT9+/dRtGhRNGnSBPPnz0dYWFh67vGpU6eiQoUKWLJkCZKTk9PTyRYqVAgtWrTAli1bsHz5coSEhABAejqAdu3a6bbDWsRVIghCDu7cuQMvLy8ULVoUV69exebNmy3uc+bMGfj7++PDDz9E/fr1ERMTk2ObJk2apLsXlixZgmeeecZmG/38/HD58mUcOHAAAPDgwQNERkaiZMmS8PT0TO9oNJdCtlmzZpg9ezbq1asHAKhXrx727NmDv//+Oz0B1O3bt1GmTBkopfDDDz8gc2K+Pn36YMGCBQgLC0t/IujQoQNmzZqVfkOLiYlBYmKizb/TGCLcgiDkoH79+vDz80ONGjXQr1+/LPmvTTFlypT0mXGKFCmCZ599Nsc2M2fOxNy5c+Hv74/ly5dj2rRpNtvo7u6OVatWYeTIkfD390e9evXw559/AgAWLlyIAQMGICAgwGw0S/PmzXH27Nn0fN8FChSAt7c3GjVqBKUUAGDIkCGYP38+6tati3PnzmWZKCIoKAjbtm1DUFAQChQoAAAYMGAAqlWrhoCAANSuXRsDBw7M4TLKLZLWVRDyEGdO6yrYl9ykdZUWtyAIgpMhwi0IguBkiHALQh7jCPek4Fzk9hwQ4RaEPMTDwwNxcXEi3o8xRIS4uDh4eHjYXIbEcQtCHlK+fHnExsbi+vXr+W2KkI94eHigfPnyNu8vwi0IeUiBAgWsGpQiCMYQV4kgCIKTIcItCILgZIhwC4IgOBkOGTmplLoO4ILdCxYEQXi0qURET1rayCHCLQiCIDgOcZUIgiA4GSLcgiAIToYItyAIgpMhA3AEp0Yp5Q1gm+HrUwBSAWjDEhOIqFm+GCYIDkQ6J4VHBqXUOADxRDQlv20RBEcirhLhkUUpFW94b62U2qWUWqeUOquUmqyUekUpdUApdVwpVdWw3ZNKqdVKqYOGl+VpXwQhHxDhFh4X6gJ4G0BNAH0B+BJRIwDzAbxj2GYGgGlE1BDAC4Z1gvDQIT5u4XHhIBFdBQCl1BkAfxiWHwfQxvC5PQA/ba5BAEWVUkWIKD5PLRUEC4hwC48LSZk+p2X6noaM68AFQBMiup+XhgmCtYirRBAy+AMZbhMopQLy0RZBMIkItyBkMBRAoFLqmFIqCuwTF4SHDgkHFARBcDKkxS0IguBkiHALgiA4GSLcgiAIToYItyAIgpMhwi0IguBkiHALgiA4GSLcgiAITsb/AcYJuVqepBdoAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Low pass\n",
    "y_transform = copy.deepcopy(y)\n",
    "for i in range(600,1000):\n",
    "    y_transform[i] = 0\n",
    "    \n",
    "SHIFT_GRAPH = LIMIT/2\n",
    "plt.ylim(top=1 * LIMIT, bottom=-1 * LIMIT)\n",
    "no_ticks()\n",
    "\n",
    "plt.axhline(y=SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=-SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=0, linestyle='-', color=ZERO_COLOR)\n",
    "\n",
    "plt.plot(x, y + SHIFT_GRAPH, color=ORIGINAL_COLOR, label=ORIGINAL_WAVE_LABEL)\n",
    "plt.plot(x, y_transform - SHIFT_GRAPH, color=TRANSFORMED_COLOR, label=TRANSFORMED_WAVE_LABEL)\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.title(\"Low Pass Filter\")\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figs/Graphs-Transformation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "import random \n",
    "import copy "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "sample = 1000\n",
    "Fs = sample\n",
    "\n",
    "DPI_VAL = None\n",
    "\n",
    "ORIGINAL_COLOR = 'b'\n",
    "TRANSFORMED_COLOR = 'r'\n",
    "ZERO_COLOR = 'k'\n",
    "\n",
    "\n",
    "ORIGINAL_WAVE_LABEL = \"Original Wave\"\n",
    "TRANSFORMED_WAVE_LABEL = \"Transformed Wave\"\n",
    "\n",
    "\n",
    "x = np.arange(sample)\n",
    "f = x/100\n",
    "y = np.sin(2 * np.pi * f * x / Fs)/2\n",
    "\n",
    "def no_ticks():\n",
    "    plt.tick_params(\n",
    "        axis='x',         \n",
    "        which='both',     \n",
    "        bottom=False,     \n",
    "        labelbottom=False)\n",
    "\n",
    "    plt.tick_params(\n",
    "        axis='y',        \n",
    "        which='both',    \n",
    "        left=False, \n",
    "        labelleft=False) \n",
    "\n",
    "LIMIT = 3\n",
    "no_ticks()\n",
    "plt.ylim(top=1 * LIMIT, bottom=-1 * LIMIT)\n",
    "plt.plot(x, y, color=ORIGINAL_COLOR)\n",
    "plt.axhline(y=0, color=ZERO_COLOR, linestyle='--')\n",
    "\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.title(\"Original Sound Wave\")\n",
    "# plt.legend()\n",
    "plt.tight_layout()\n",
    "plt.savefig('original.png', format='png', dpi=DPI_VAL, bbox='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Uniform noise addition\n",
    "NOISE_RANGE = 0.1\n",
    "no_ticks()\n",
    "SHIFT_GRAPH = LIMIT/2\n",
    "plt.ylim(top=1 * LIMIT, bottom=-1 * LIMIT)\n",
    "y_transform = copy.deepcopy(y)\n",
    "y_transform = [elem + np.random.normal(loc=0, scale=NOISE_RANGE) for elem in y_transform]# add noise\n",
    "# y_transform = [elem + random.uniform(NOISE_RANGE*-1, NOISE_RANGE) for elem in y_transform]# add noise\n",
    "\n",
    "y_transform = np.array(y_transform)\n",
    "\n",
    "\n",
    "plt.axhline(y=SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=-SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=0, linestyle='-', color=ZERO_COLOR)\n",
    "\n",
    "plt.plot(x, y + SHIFT_GRAPH, color=ORIGINAL_COLOR, label=ORIGINAL_WAVE_LABEL)\n",
    "plt.plot(x, y_transform - SHIFT_GRAPH, color=TRANSFORMED_COLOR, label=TRANSFORMED_WAVE_LABEL)\n",
    "\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.title(\"Uniform noise addition\")\n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "plt.savefig('uniform.png', format='png', dpi=DPI_VAL, bbox='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Drop/Frame\n",
    "y_transform = copy.deepcopy(y)\n",
    "SHIFT_GRAPH = LIMIT/2\n",
    "plt.ylim(top=1 * LIMIT, bottom=-1 * LIMIT)\n",
    "no_ticks()\n",
    "NUM_CLIPS = 5\n",
    "START_VAL = 20\n",
    "CLIP_RANGE = 40\n",
    "for i in range(NUM_CLIPS):\n",
    "    min_val = sample/NUM_CLIPS * i + START_VAL\n",
    "    max_val = min_val + CLIP_RANGE\n",
    "    for i in range(int(min_val), int(max_val)):\n",
    "        y_transform[i] = 0\n",
    "        \n",
    "plt.axhline(y=SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=-SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=0, linestyle='-', color=ZERO_COLOR)\n",
    "# plt.plot(x, y- SHIFT_GRAPH, color=TRANSFORMED_COLOR, linestyle=\"--\")\n",
    "\n",
    "plt.plot(x, y + SHIFT_GRAPH, color=ORIGINAL_COLOR, label=ORIGINAL_WAVE_LABEL)\n",
    "plt.plot(x, y_transform - SHIFT_GRAPH, color=TRANSFORMED_COLOR, label=TRANSFORMED_WAVE_LABEL)\n",
    "\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.title(\"Frame Drop\")\n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "plt.savefig('dropframe.png', format='png', dpi=DPI_VAL, bbox='tight')\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Scaling\n",
    "SCALING_FACTOR = 0.8\n",
    "y_transform = 0.5*np.sin(2 * np.pi * SCALING_FACTOR * f * x / Fs)\n",
    "SHIFT_GRAPH = LIMIT/2\n",
    "\n",
    "plt.ylim(top=1 * LIMIT, bottom=-1 * LIMIT)\n",
    "no_ticks()\n",
    "\n",
    "x_transform = np.arange(sample/SCALING_FACTOR, step=1/SCALING_FACTOR)\n",
    "# print(x_transform)\n",
    "\n",
    "\n",
    "plt.axhline(y=SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=-SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=0, linestyle='-', color=ZERO_COLOR)\n",
    "\n",
    "# plt.plot(x, y + SHIFT_GRAPH , color=ORIGINAL_COLOR)\n",
    "# plt.plot(x_transform, y_transform - SHIFT_GRAPH, color=TRANSFORMED_COLOR)\n",
    "\n",
    "plt.plot(x, y + SHIFT_GRAPH, color=ORIGINAL_COLOR, label=ORIGINAL_WAVE_LABEL)\n",
    "plt.plot(x_transform, y_transform - SHIFT_GRAPH, color=TRANSFORMED_COLOR, label=TRANSFORMED_WAVE_LABEL)\n",
    "\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.title(\"Frequency Scaling\")\n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "# plt.savefig('frequency.png', format='png', dpi=DPI_VAL, bbox='tight')\n",
    "plt.show()\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Scaling\n",
    "SCALING_FACTOR = 0.8\n",
    "y_transform = 0.5*np.sin(2 * np.pi * 0.8 * SCALING_FACTOR * f * x / Fs)\n",
    "SHIFT_GRAPH = LIMIT/2\n",
    "\n",
    "plt.ylim(top=1 * LIMIT, bottom=-1 * LIMIT)\n",
    "no_ticks()\n",
    "\n",
    "# x_transform = np.arange(sample/SCALING_FACTOR)\n",
    "# print(x_transform)\n",
    "\n",
    "plt.axhline(y=SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=-SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=0, linestyle='-', color=ZERO_COLOR)\n",
    "\n",
    "# plt.plot(x, y + SHIFT_GRAPH , color=ORIGINAL_COLOR)\n",
    "# plt.plot(x_transform, y_transform - SHIFT_GRAPH, color=TRANSFORMED_COLOR)\n",
    "\n",
    "plt.plot(x, y + SHIFT_GRAPH, color=ORIGINAL_COLOR, label=ORIGINAL_WAVE_LABEL)\n",
    "plt.plot(x, y_transform - SHIFT_GRAPH, color=TRANSFORMED_COLOR, label=TRANSFORMED_WAVE_LABEL)\n",
    "\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.title(\"Frequency Scaling\")\n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "# plt.savefig('frequency.png', format='png', dpi=DPI_VAL, bbox='tight')\n",
    "plt.show()\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Amplitude Modification\n",
    "AMP_SCALE_FACTOR = 0.5\n",
    "y_transform = AMP_SCALE_FACTOR*copy.deepcopy(y)\n",
    "\n",
    "\n",
    "\n",
    "SHIFT_GRAPH = LIMIT/2\n",
    "plt.ylim(top=1 * LIMIT, bottom=-1 * LIMIT)\n",
    "no_ticks()\n",
    "\n",
    "plt.axhline(y=SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=-SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=0, linestyle='-', color=ZERO_COLOR)\n",
    "\n",
    "plt.plot(x, y + SHIFT_GRAPH, color=ORIGINAL_COLOR, label=ORIGINAL_WAVE_LABEL)\n",
    "plt.plot(x, y_transform - SHIFT_GRAPH, color=TRANSFORMED_COLOR, label=TRANSFORMED_WAVE_LABEL)\n",
    "\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.title(\"Amplitude Modification\")\n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "plt.savefig('amplitude.png', format='png', dpi=DPI_VAL, bbox='tight')\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# #Clipping\n",
    "CIPPING_VAL = 0.25\n",
    "y_transform = [min(CIPPING_VAL, elem) for elem in y]\n",
    "y_transform = [max(-1*CIPPING_VAL, elem) for elem in y_transform]\n",
    "y_transform = np.array(y_transform)\n",
    "\n",
    "SHIFT_GRAPH = LIMIT/2\n",
    "plt.ylim(top=1 * LIMIT, bottom=-1 * LIMIT)\n",
    "no_ticks()\n",
    "\n",
    "plt.axhline(y=SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=-SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=0, linestyle='-', color=ZERO_COLOR)\n",
    "\n",
    "# plt.plot(x, y - SHIFT_GRAPH, color=TRANSFORMED_COLOR, linestyle='--')\n",
    "plt.axhline(y=-SHIFT_GRAPH+CIPPING_VAL, color=TRANSFORMED_COLOR, linestyle='--')\n",
    "plt.axhline(y=-SHIFT_GRAPH-CIPPING_VAL, color=TRANSFORMED_COLOR, linestyle='--')\n",
    "\n",
    "\n",
    "plt.plot(x, y + SHIFT_GRAPH, color=ORIGINAL_COLOR, label=ORIGINAL_WAVE_LABEL)\n",
    "plt.plot(x, y_transform - SHIFT_GRAPH, color=TRANSFORMED_COLOR, label=TRANSFORMED_WAVE_LABEL)\n",
    "\n",
    "# plt.plot(x, y_transform - SHIFT_GRAPH, color=TRANSFORMED_COLOR)\n",
    "\n",
    "# plt.plot(x, y + SHIFT_GRAPH , color=ORIGINAL_COLOR)\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.title(\"Clipping\")\n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "plt.savefig('clipping.png', format='png', dpi=DPI_VAL, bbox='tight')\n",
    "plt.show()\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "# #High pass\n",
    "# y_transform = y\n",
    "# for i in range(0,400):\n",
    "#     y_transform[i] = 0\n",
    "\n",
    "#Low pass\n",
    "# y_transform = y\n",
    "# for i in range(700,1000):\n",
    "#     y_transform[i] = 0\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#High pass\n",
    "y_transform = copy.deepcopy(y)\n",
    "for i in range(0,500):\n",
    "    y_transform[i] = 0\n",
    "    \n",
    "SHIFT_GRAPH = LIMIT/2\n",
    "plt.ylim(top=1 * LIMIT, bottom=-1 * LIMIT)\n",
    "no_ticks()\n",
    "\n",
    "plt.axhline(y=SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=-SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=0, linestyle='-', color=ZERO_COLOR)\n",
    "\n",
    "plt.plot(x, y + SHIFT_GRAPH, color=ORIGINAL_COLOR, label=ORIGINAL_WAVE_LABEL)\n",
    "plt.plot(x, y_transform - SHIFT_GRAPH, color=TRANSFORMED_COLOR, label=TRANSFORMED_WAVE_LABEL)\n",
    "\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.title(\"High Pass Filter\")\n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "plt.savefig('highpass.png', format='png', dpi=DPI_VAL, bbox='tight')\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Low pass\n",
    "y_transform = copy.deepcopy(y)\n",
    "for i in range(600,1000):\n",
    "    y_transform[i] = 0\n",
    "    \n",
    "SHIFT_GRAPH = LIMIT/2\n",
    "plt.ylim(top=1 * LIMIT, bottom=-1 * LIMIT)\n",
    "no_ticks()\n",
    "\n",
    "plt.axhline(y=SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=-SHIFT_GRAPH, color=ZERO_COLOR, linestyle='--')\n",
    "plt.axhline(y=0, linestyle='-', color=ZERO_COLOR)\n",
    "\n",
    "plt.plot(x, y + SHIFT_GRAPH, color=ORIGINAL_COLOR, label=ORIGINAL_WAVE_LABEL)\n",
    "plt.plot(x, y_transform - SHIFT_GRAPH, color=TRANSFORMED_COLOR, label=TRANSFORMED_WAVE_LABEL)\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.title(\"Low Pass Filter\")\n",
    "plt.legend()\n",
    "plt.tight_layout()\n",
    "plt.savefig('lowpass.png', format='png', dpi=DPI_VAL, bbox='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

